Uniformity without Projective Consistency: An Exact Counterexample for a Nested Binary Term Grammar

Let T_0={L} and T_{r+1}={L} union {N(a,b):a,b in T_r}. On the nonleaf terms E_r, require each event N(a,b) to occur after its nonleaf children, and let mu_r be the uniform measure on the linear extensions of this poset. We study the restriction rho_43 that deletes the new level-4 events while preserving the relative order of the level-3 events. We prove that the pushforward of mu_4 under rho_43 is not mu_3. Two explicit orders on the 25 level-3 events have different numbers of level-4 extensions. If b_i is the number of T_2 terms, including the leaf, seen in a prefix of length i, the number of newly released events is (i+1)^2-b_i^2. The release profile of a depth-priority order dominates that of a level order pointwise and is strictly larger for 3<=i<=15. An explicit injection between admissible interleavings therefore gives a strict analytic fiber inequality. Two algorithmically independent exact computations reproduce both 1557-digit fiber counts; their reduced ratio is 614690215260160000/479048686862260621, approximately 1.2831476885707443. The analogous restrictions through level 3 are consistent, so 4-to-3 is the first failure in this grammar. The result is specific to this grammar, uniform measures, and restriction map.

==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/ARTICLE_SOURCE_EN.md <==
---
title: "Uniformity without Projective Consistency: An Exact Counterexample for a Nested Binary Term Grammar"
author: "Ivan Khalamendyk"
affiliation: "Independent researcher"
date: "10 August 2026"
lang: en-US
---

## Abstract

Consider the nested finite sets of ordered binary terms

$$
T_0=\{L\},
\qquad
T_{r+1}=\{L\}\cup\{N(a,b):a,b\in T_r\},
$$

and the partial orders on the events $E_r=T_r\setminus\{L\}$ in which an event $N(a,b)$ may appear only after each of its nonleaf children. At each level $r$, let $\mu_r$ be the uniform measure on the set of linear extensions of this order. The natural map $\rho_{43}$ deletes all new events from a level-$4$ linear extension while preserving the relative order of the level-$3$ events.

It is proved that the pushforward $(\rho_{43})_*\mu_4$ is not equal to $\mu_3$. Two explicit orders on the $25$ events at level $3$ are constructed. For a prefix of length $i$, the number of new events already released has the closed form $(i+1)^2-b_i^2$, where $b_i$ is the number of terms from $T_2$ in the prefix, including the leaf. The release profile of the depth-priority order dominates that of the level order pointwise and is strictly larger for $3\le i\le15$. An explicit injection between admissible interleavings converts this dominance into a strict analytic proof that the two fibers have different cardinalities.

Two algorithmically distinct exact counts reproduce both fiber cardinalities. Each has $1557$ decimal digits, and their reduced ratio is

$$
\frac{614690215260160000}{479048686862260621}
\approx1.2831476885707443.
$$

The analogous restrictions through level $3$ are consistent; thus $4\to3$ is the first failure in this grammar. The result is a constructive counterexample specifically for the stated grammar, the uniform family of measures, and the specified restriction map. It does not exclude other weights, grammars, state spaces, or coarse-graining rules.

**Keywords:** partially ordered set; linear extension; uniform measure; projective consistency; exact integer enumeration; central measure.

**MSC 2020:** 06A07; 60C05; 68R05.

## 1. Problem statement

The uniform measure on a finite set is always unambiguously defined. A family of uniform measures on nested finite spaces, however, need not be consistent. If a larger space projects onto a smaller one, points in the smaller space receive weights proportional to the numbers of their extensions. Uniformity is preserved only when all fibers of the map have the same cardinality. This general phenomenon is elementary: in the three-element poset with the single relation $a<x$, the three linear extensions $abx,axb,bax$ restrict after deletion of $x$ to $ab,ab,ba$, producing probabilities $2/3$ and $1/3$ rather than a uniform pair.

This elementary fact becomes nontrivial when the points are linear extensions of rapidly growing partial orders. We study one completely specified grammar. At every level, it produces a finite set of syntactic events and a prerequisite order. The random object is an admissible sequential listing of all events, with all such listings at a fixed level assigned equal weight.

The main question is:

> Does the distribution of old events obtained by deleting the new events from a uniform level-$4$ order coincide with the uniform distribution on level-$3$ orders?

The answer is no. It can be proved without listing all level-$3$ orders and without computing the total number of level-$4$ orders. It is enough to find two lower-level orders with different numbers of upper-level extensions. Below, the sign of this difference is proved analytically, and its exact magnitude is computed in two different ways.

The general theory of random linear extensions, central measures, order-invariant measures, and consistent random orderings is established [1-8]. The contribution here is narrower: delayed failure in an explicit recursive family that is consistent through the preceding levels, a particular deletion map from level $4$ to level $3$, two explicit fibers, a structural release-profile proof that their sizes differ, and a reproducible exact count.

## 2. Nested grammar and partial orders

### 2.1. Terms

Let $L$ be a distinguished leaf and let $N(\cdot,\cdot)$ be an injective constructor for ordered pairs. Define recursively

$$
T_0=\{L\},
\qquad
T_{r+1}=\{L\}\cup\{N(a,b):a,b\in T_r\}.
\qquad\text{(1)}
$$

Injectivity means

$$
N(a,b)=N(c,d)
\quad\Longleftrightarrow\quad
a=c\ \text{and}\ b=d,
\qquad\text{(2)}
$$

and no term $N(a,b)$ equals $L$. The constructor is ordered: in general, $N(a,b)$ and $N(b,a)$ are distinct. Repeated construction of the same term does not create a new copy, because $T_r$ is a set.

We have $T_r\subseteq T_{r+1}$. Indeed, if $N(a,b)\in T_r$, then $a,b\in T_{r-1}\subseteq T_r$, so the same term belongs to $T_{r+1}$. The numbers of terms satisfy the known recurrence

$$
t_0=1,
\qquad
t_{r+1}=1+t_r^2,
\qquad
t_r=|T_r|.
\qquad\text{(3)}
$$

Consequently,

$$
|T_0|,|T_1|,|T_2|,|T_3|,|T_4|
=1,2,5,26,677.
\qquad\text{(4)}
$$

The recurrence (3) and its initial values are known in the combinatorial literature [9,10]; no novelty is claimed for them here.

### 2.2. Events and prerequisites

Define the event set at level $r$ by

$$
E_r=T_r\setminus\{L\}.
\qquad\text{(5)}
$$

For an event $t=N(a,b)$, its immediate prerequisites are

$$
\operatorname{Pred}(t)=\{a,b\}\setminus\{L\}.
\qquad\text{(6)}
$$

A repeated child gives a single prerequisite: $\operatorname{Pred}(N(a,a))=\{a\}$ for $a\ne L$. Events are not consumed, there are no conflicts between them, and no additional dependency edges are introduced.

Let $P_r=(E_r,\preceq_r)$ be the partial order obtained as the reflexive-transitive closure of the relations

$$
x\prec_r N(a,b)
\quad\text{for every}\quad
x\in\operatorname{Pred}(N(a,b)).
\qquad\text{(7)}
$$

The height of a term,

$$
h(L)=0,
\qquad
h(N(a,b))=1+\max\{h(a),h(b)\},
\qquad\text{(8)}
$$

increases strictly along every prerequisite edge. Hence there are no cycles, and $P_r$ is indeed a finite partially ordered set.

### 2.3. Linear extensions and uniform measures

A linear extension of $P_r$ is a sequence

$$
\sigma=(\sigma_1,\ldots,\sigma_{|E_r|})
$$

containing all events in $E_r$, in which $x\prec_r y$ implies that $x$ appears before $y$. Denote the set of these sequences by $\operatorname{Lin}(P_r)$ and its cardinality by $e(P_r)$. At each level, define the uniform measure

$$
\mu_r(\{\sigma\})=\frac1{e(P_r)},
\qquad
\sigma\in\operatorname{Lin}(P_r).
\qquad\text{(9)}
$$

It is important that this is a measure on sequences. Permutations of independent events are not identified.

### 2.4. Restriction map

Since $E_3\subset E_4$, define

$$
\rho_{43}:\operatorname{Lin}(P_4)\longrightarrow\operatorname{Lin}(P_3)
\qquad\text{(10)}
$$

by deleting all events in $E_4\setminus E_3$ while preserving the relative order of the remaining events. The suborder on $E_3$ induced by $P_4$ coincides with $P_3$, so the map is well defined. For every new event $N(a,b)\in E_4\setminus E_3$, both children belong to $T_3$, and hence all its prerequisites lie in $E_3$. At the same time, no new event can be a prerequisite of another new event, because the children of level-$4$ events belong to $T_3$. Therefore $E_4\setminus E_3$ is an antichain of maximal elements, and every predecessor of a new event lies in $E_3$. Hence any sequence $\sigma\in\operatorname{Lin}(P_3)$ can be taken as the beginning of a linear extension of $P_4$, after which all new events can be appended in any order. Thus $\rho_{43}$ is surjective.

For $\sigma\in\operatorname{Lin}(P_3)$, define

$$
F(\sigma)=|\rho_{43}^{-1}(\sigma)|.
\qquad\text{(11)}
$$

Then

$$
((\rho_{43})_*\mu_4)(\{\sigma\})
=\frac{F(\sigma)}{e(P_4)}.
\qquad\text{(12)}
$$

The pushforward is therefore uniform if and only if $F(\sigma)$ is the same for all lower-level orders.

The preceding restrictions are consistent. The map from level $2$ to level $1$ is trivial because $P_1$ has one event. For level $3$ to level $2$, every linear extension of $P_2$ begins with the unique event $A=N(L,L)$; the remaining three level-$2$ events form an antichain. After the first event, the number of released new events is therefore the same for every lower order. Equivalently, the release count is $(i+1)^2-4$ for every prefix length $i\ge1$, independent of the ordering of those three events. The recurrence in Section 6 then gives equal fibers. Hence $4\to3$ is the first restriction in this grammar at which uniformity fails.

## 3. Two witness orders

Set

$$
A=N(L,L),\quad
B=N(L,A),\quad
C=N(A,L),\quad
D=N(A,A).
\qquad\text{(13)}
$$

Then $T_2=\{L,A,B,C,D\}$, and $E_3$ consists of the $25$ distinct terms $N(x,y)$ with $x,y\in T_2$. To choose uniquely among several available events, introduce the canonical string

$$
s(L)=\texttt{L},
\qquad
s(N(a,b))=\texttt{N(}s(a)\texttt{,}s(b)\texttt{)}.
\qquad\text{(14)}
$$

Define two linear extensions:

1. **Level order:** at each step, choose the available event with the smallest key $(h(t),s(t))$.
2. **Depth-priority order:** at each step, choose the available event with the smallest key $(-h(t),s(t))$.

Both rules select only an event whose prerequisites have already been listed, and therefore generate linear extensions of $P_3$. Denote them by $\sigma^{\mathrm{lev}}$ and $\sigma^{\mathrm{dep}}$.

The positions of the four terms in $E_2$ are decisive for the count below:

$$
\begin{aligned}
\operatorname{pos}_{\mathrm{lev}}(A,B,C,D)&=(1,2,3,4),\\
\operatorname{pos}_{\mathrm{dep}}(A,B,C,D)&=(1,2,8,16).
\end{aligned}
\qquad\text{(15)}
$$

The first equality follows immediately from minimizing the height. For the second, observe that after $A$ the depth-priority rule selects $B$; after $B$, it first exhausts five available terms of height $3$ and then selects $C$; after $C$, it exhausts seven more such terms and only then selects $D$. The full sequences are included in `PROJECTIVE_WITNESS.json` in the supplementary package.

## 4. Main theorem

**Theorem 1.** For the grammar (1), partial orders (7), uniform measures (9), and map (10),

$$
(\rho_{43})_*\mu_4\ne\mu_3.
\qquad\text{(16)}
$$

In particular, the two orders from Section 3 have fibers of unequal cardinality:

$$
F(\sigma^{\mathrm{dep}})>F(\sigma^{\mathrm{lev}}),
\qquad\text{(17)}
$$

and the exact reduced ratio is

$$
\boxed{
\frac{F(\sigma^{\mathrm{dep}})}{F(\sigma^{\mathrm{lev}})}
=
\frac{614690215260160000}{479048686862260621}
}.
\qquad\text{(18)}
$$

We first prove the sign of the inequality without large computations. We then describe two exact methods for obtaining (18).

## 5. Analytic proof

### 5.1. The new events form an antichain

From (4)--(5),

$$
|E_3|=25,
\qquad
|E_4\setminus E_3|=651.
\qquad\text{(19)}
$$

Let $U=E_4\setminus E_3$. Every event $u\in U$ has the form $N(a,b)$, where $a,b\in T_3$, and at least one child does not belong to $T_2$. All its immediate prerequisites belong to $E_3$. No event in $U$ is a prerequisite of another event in $U$, because every level-$4$ event has children in $T_3$. Thus $U$ is an antichain of maximal elements, and every predecessor of an element of $U$ lies in $E_3$.

### 5.2. Release profile

Fix $\sigma=(\sigma_1,\ldots,\sigma_{25})\in\operatorname{Lin}(P_3)$. For $u=N(a,b)\in U$, define the release index

$$
\tau_\sigma(u)
=
\max\bigl(
\{\operatorname{pos}_\sigma(a):a\ne L\}
\cup
\{\operatorname{pos}_\sigma(b):b\ne L\}
\bigr).
\qquad\text{(20)}
$$

The event $u$ can be inserted into an extension immediately after the $\tau_\sigma(u)$-th lower event has appeared. Let

$$
r_i^\sigma=|\{u\in U:\tau_\sigma(u)=i\}|,
\qquad
C_i^\sigma=\sum_{j=0}^{i}r_j^\sigma.
\qquad\text{(21)}
$$

Here $r_0^\sigma=C_0^\sigma=0$: no event in $U$ can have both children equal to the leaf, because that term already belongs to $E_1\subset E_3$.

The quantity $C_i^\sigma$ is the cumulative release profile: the number of new events available after the first $i$ lower events.

For a prefix, define

$$
S_i^\sigma=\{L,\sigma_1,\ldots,\sigma_i\},
\qquad
b_i^\sigma=|S_i^\sigma\cap T_2|.
\qquad\text{(22)}
$$

The set $S_i^\sigma$ has $i+1$ elements. Ordered pairs from it specify $(i+1)^2$ available terms of the form $N(a,b)$. Exactly $(b_i^\sigma)^2$ pairs have both children in $T_2$ and therefore already belong to $E_3$ rather than $U$. Hence

$$
\boxed{
C_i^\sigma=(i+1)^2-(b_i^\sigma)^2
}.
\qquad\text{(23)}
$$

This is an exact formula, not an asymptotic approximation. At $i=25$, it gives $26^2-5^2=651$.

### 5.3. Comparison of the two profiles

The positions in (15) give

$$
b_i^{\mathrm{lev}}=
\begin{cases}
1+i,&0\le i\le4,\\
5,&5\le i\le25,
\end{cases}
\qquad\text{(24)}
$$

and

$$
b_i^{\mathrm{dep}}=
\begin{cases}
1,&i=0,\\
2,&i=1,\\
3,&2\le i\le7,\\
4,&8\le i\le15,\\
5,&16\le i\le25.
\end{cases}
\qquad\text{(25)}
$$

Substitution into (23) yields

$$
C_i^{\mathrm{dep}}-C_i^{\mathrm{lev}}=
\begin{cases}
0,&0\le i\le2,\\
7,&i=3,\\
16,&4\le i\le7,\\
9,&8\le i\le15,\\
0,&16\le i\le25.
\end{cases}
\qquad\text{(26)}
$$

Thus the depth-priority profile is nowhere smaller and is strictly larger on a nonempty interval of prefix lengths.

### 5.4. Monotonicity of the number of interleavings

**Lemma 1.** Let a fixed lower chain contain $n$ elements, with $m$ pairwise incomparable labeled upper events above it. If two cumulative profiles satisfy $C'_i\ge C_i$ for every $0\le i\le n$, then the number of admissible interleavings for $C'$ is at least the number for $C$. If the inequality is strict for at least one $i<n$, then the number of interleavings is strictly larger.

**Proof.** Write the release indices of the upper events in nondecreasing order:

$$
\tau_1\le\cdots\le\tau_m,
\qquad
\tau'_1\le\cdots\le\tau'_m.
$$

Pointwise dominance of the cumulative profiles is equivalent to $\tau'_k\le\tau_k$ for every $k$. Label the corresponding upper events $u_k$ and $u'_k$, thereby defining a bijection $u_k\mapsto u'_k$.

Take an admissible interleaving for the first profile and replace each label $u_k$ by $u'_k$ without changing its position. The event $u_k$ occurred after the $\tau_k$-th lower element, and $\tau'_k\le\tau_k$; hence the new word is admissible. The relabeling is invertible on its image, so this defines an injection.

If $\tau'_k<\tau_k$ for some $k$, place $u'_k$ immediately after the $\tau'_k$-th lower element, place the rest of the lower chain after it, and put all other upper events at the end. If $\tau'_k=0$, this means placing $u'_k$ at the beginning of the word, before the first lower element. This word is admissible for the second profile but is not in the image of the injection: its putative preimage would contain $u_k$ before its release. Thus the injection is not surjective. $\square$

After the upper events have been matched in nondecreasing order of release index, the poset associated with the dominating profile is obtained from the other one by deleting comparabilities between the lower chain and matched upper events. Thus the weak part of Lemma 1 is also a special case of the standard monotonicity of the number of linear extensions under deletion of comparabilities [14, Theorem 3.8]. The proof above is retained because it gives the injection explicitly and proves strictness directly for the two fibers used here.

### 5.5. Completion of the inequality proof

Once $\sigma$ is fixed, the internal dependencies of $P_3$ are already encoded by the lower chain, and every extension to $P_4$ is an admissible interleaving of this chain with $651$ labeled upper events. Equation (26) and Lemma 1 give

$$
F(\sigma^{\mathrm{dep}})>F(\sigma^{\mathrm{lev}}).
\qquad\text{(27)}
$$

By (12), two points in $\operatorname{Lin}(P_3)$ have different probabilities under $(\rho_{43})_*\mu_4$, whereas they are equiprobable under $\mu_3$. This proves (16) without using large integers.

## 6. Exact sizes of the two fibers

The ratio (18) was obtained from two different decompositions of the same finite set of extensions. Both use integer arithmetic.

### 6.1. Counting by available events

Let $n=25$, $m=651$, and let $C_i$ be the cumulative profile of a fixed lower order. Denote by $Q(i,j)$ the number of admissible completions of a state in which the first $i$ lower events and $j$ upper events have already been listed. Then

$$
Q(n,m)=1,
\qquad\text{(28)}
$$

and for all other states,

$$
Q(i,j)=
\mathbf 1_{i<n}Q(i+1,j)
+
\mathbf 1_{j<C_i}(C_i-j)Q(i,j+1).
\qquad\text{(29)}
$$

The first term appends the uniquely determined next lower event. The second chooses one of the $C_i-j$ upper labels that have been released but not yet used. Every complete word has a unique sequence of such states, and therefore

$$
F(\sigma)=Q(0,0).
\qquad\text{(30)}
$$

### 6.2. Counting by positions of the lower chain

The second method fixes the positions of the lower events in the complete word of length $n+m$:

$$
1\le p_1<\cdots<p_n\le n+m.
\qquad\text{(31)}
$$

Let

$$
r_i=C_i-C_{i-1},
\qquad
H_i=\sum_{k=i+1}^{n}r_k,
\qquad\text{(32)}
$$

and define the falling factorial by

$$
(q)_{\underline{k}}=
\begin{cases}
q(q-1)\cdots(q-k+1),&q\ge k\ge0,\\
0,&q<k\ \text{or}\ k<0.
\end{cases}
\qquad\text{(33)}
$$

After position $p_i$, there are $m+i-p_i$ positions not occupied by the lower chain. If upper events are assigned in descending order of threshold, then $H_i$ positions have already been occupied by events with a later threshold. The $r_i$ distinct events with exact threshold $i$ can therefore be placed in

$$
(m+i-p_i-H_i)_{\underline{r_i}}
$$

ways. Summing over all positions of the lower chain gives

$$
\boxed{
F(\sigma)=
\sum_{1\le p_1<\cdots<p_n\le n+m}
\prod_{i=1}^{n}
(m+i-p_i-H_i)_{\underline{r_i}}
}.
\qquad\text{(34)}
$$

Equation (34) counts every admissible word exactly once: the word uniquely determines the positions of the lower chain, and the remaining labeled positions are then assigned uniquely among the threshold groups.

The sum need not be evaluated by enumerating all $\binom{n+m}{n}$ position sets. If

$$
G_1(p)=(m+1-p-H_1)_{\underline{r_1}},
$$

then the recurrence

$$
G_i(p)=
(m+i-p-H_i)_{\underline{r_i}}
\sum_{q<p}G_{i-1}(q)
\qquad\text{(35)}
$$

gives

$$
F(\sigma)=\sum_{p=1}^{n+m}G_n(p).
\qquad\text{(36)}
$$

The first method classifies prefixes by the numbers of lower and upper events already listed. The second classifies complete words by the global positions of the lower chain. They use the same grammar and profiles, but different state spaces and recurrences.

### 6.3. Counting result

Both methods produced the same value for each fiber.

| Quantity | Level order | Depth-priority order |
|:---|:---:|:---:|
| Events in $E_3$ | 25 | 25 |
| New events in $E_4\setminus E_3$ | 651 | 651 |
| Sum of $r_i$ | 651 | 651 |
| Decimal digits in $F(\sigma)$ | 1557 | 1557 |
| $\log_{10}F$, for orientation only | 1556.259117544793456 | 1556.367394190755243 |
| SHA-256, abbreviated | `73ABE791...94CA04E` | `56D0E809...86BB88E8` |

: Exact check values for the two fibers.

The main JSON certificate contains the complete decimal expansions and checksums, and the CSV table duplicates both integers. Reducing their ratio by the greatest common divisor gives (18); the numerator and denominator are coprime. Neither the decimal logarithms nor the approximation enter the verification.

## 7. Correctness checks and reproduction

The short analytic proof of the inequality does not depend on program code. The computational part is needed for the exact value (18) and is accompanied by the following checks:

- explicit generation reproduces $|T_0|,\ldots,|T_4|=1,2,5,26,677$;

- both orders contain exactly all $25$ events in $E_3$ and respect all prerequisites;

- the profiles obtained directly from the children of the terms agree with (23);

- each histogram $(r_0,\ldots,r_{25})$ sums to $651$;

- methods (29) and (34)--(36) agree separately for both fibers;

- an independent implementation of the second method does not import the main verifier and reproduces both integers and the fraction;

- the complete SHA-256 hashes of the decimal expansions are recorded in the certificate, and the prefixes and suffixes shown in the table agree with them;

- every equality test is carried out over integers and rational numbers.

The supplementary directory contains:

```text
anc/
`-- 04_LINEAR_EXTENSION_NONPROJECTIVITY/
    |-- ARTICLE_SOURCE_EN.md
    |-- CITATION.txt
    |-- verify_linear_extension_nonprojectivity.py
    |-- verify_independent_projective_witness.py
    |-- README_EN.md
    |-- README_UK.md
    |-- requirements.txt
    |-- SHA256SUMS.txt
    `-- RUN/
        |-- LINEAR_EXTENSION_NONPROJECTIVITY_CERTIFICATE.json
        |-- PROJECTIVE_WITNESS.json
        |-- ORDER_EXTENSION_COUNTS.csv
        `-- INDEPENDENT_CERTIFICATE.json
```

Both scripts use only the Python standard library. The main script performs $25$ exact checks; the field `all_checks_pass` in its certificate must have the value `true`. The independent script must terminate with the field `pass: true`. The files use relative paths and create the results directory themselves.

As an additional small check, we computed

$$
e(P_1)=1,
\qquad
e(P_2)=6,
\qquad
e(P_3)=861733891296165888000.
\qquad\text{(37)}
$$

All six orders of $P_2$ have the same number of extensions to $P_3$. Thus, among the four directly tested restrictions from levels $1$, $2$, $3$, and $4$ to the preceding level, the earliest failure in this construction occurs in the transition from level $4$ to level $3$. This statement does not extend to other families or other maps.

## 8. Relation to the literature

A uniformly random linear extension of a finite partially ordered set is a classical object; for a recent survey, see [14]. Exact counting of linear extensions in general is a $\#P$-complete problem [5], while near-uniform sampling can be constructed using specially designed rapidly mixing Markov chains [6]. Our problem is not a general counting algorithm: the special two-level structure of the fiber reduces it to a threshold profile.

Order-invariant measures on natural extensions of causal sets concern conditional equiprobability of admissible orders and existence and uniqueness questions for probability measures on infinite natural extensions [1,2]. Central measures on paths of graded graphs are described through coherent cotransition data and projective limits of simplices [3,4,11]. For total vertex orderings of hereditary graph classes, compatibility under passage to induced substructures has also been studied [7,8]. Sampling consistency for rooted binary trees provides a further nearby analogy, but its projection restricts a tree to a selected subset of leaves and suppresses degree-two vertices other than the root, rather than restricting a linear extension of a prerequisite poset [13]. These works establish the broader setting: uniformity on an individual slice and coherence of a family are different requirements.

The counterexample given here is not a new general theory of central measures, nor is it the first example of nonuniform fibers under deletion. Its specificity lies in the exact conjunction of four ingredients: the nested grammar (1), consistency through the preceding levels, natural deletion of $E_4\setminus E_3$, and the uniform measure on linear extensions. To the best of our knowledge, this delayed level-$4$ to level-$3$ failure, its release-profile injection, and the exact ratio (18) have not been treated previously. This is a limited novelty statement, not a claim of absolute priority.

Models of classical sequential growth of causal sets impose causality conditions and a discrete form of general covariance on transition probabilities [12]. Our result is not such a growth model and has no independent physical interpretation. It shows only, through a specific finite example, why separate uniform normalization at every level cannot replace a check of interlevel consistency.

## 9. Scope of the claim and open problems

Theorem 1 depends on all of the following conditions.

1. **Exact identity of events.** Events are syntactic terms. Quotienting by tree isomorphisms or introducing separately labeled copies changes the state space.
2. **Ordered constructor.** The pairs $(a,b)$ and $(b,a)$ are distinct. An unordered constructor changes the recurrence and the profiles.
3. **Conflict-free persistence.** Events are not consumed, and the new layer is an antichain. Conflicts or dependencies within the new layer invalidate the reduction to (23).
4. **Uniform weights.** A different coherent family of measures may exist. The counterexample does not exclude nonuniform cotransition weights.
5. **Specified restriction.** The map used here deletes the new labels. A different deterministic or stochastic coarse graining has different fibers.
6. **Sequences as states.** If all permutations of independent events are identified, only one complete unordered configuration remains at each level, and the randomness studied here disappears.

The theorem uses only two fibers. This is sufficient to disprove uniformity, but not to describe the entire distribution

$$
\{F(\sigma):\sigma\in\operatorname{Lin}(P_3)\}.
$$

The minimum and maximum fiber sizes, the number of distinct values, the variance of the pushforward, the asymptotic behavior as $r$ grows, and the classification of weights that form a projective system on this grammar remain open. A separate natural question is whether such weights can be described by a local rule that does not require a new set of parameters at every level.

## 10. Conclusions

For the nested grammar of ordered binary terms, the uniform measure on linear extensions is well defined at each individual finite level, but the resulting family of measures is not projectively consistent. The restrictions through level $3$ are consistent; at the first failure, from level $4$ to level $3$, two explicit lower-level orders have different numbers of extensions.

The source of the inequality is simple once the problem is expressed in the right variables. Each lower prefix releases $(i+1)^2-b_i^2$ new events. The depth-priority order introduces more deeply nested terms earlier and therefore has strictly more available upper insertions over an interval of prefix lengths. The injection lemma turns this local advantage into a strict global result.

The exact magnitude of the effect is confirmed by two different integer recurrences. The ratio of the fiber cardinalities is (18), and the complete integers and machine certificates are included in the supplementary package. The strength of the conclusion lies not in universality but in complete specification: the grammar, map, two witnesses, analytic sign, and exact magnitude are all given without hidden parameters.

## Declarations

**Funding.** This work received no external funding.

**Conflict of interest.** The author declares no conflict of interest.

**Author contribution.** The sole author formulated the problem, proved the structural results, implemented and checked the exact enumerations, and approved the manuscript.

**AI-assisted tools.** Generative-AI tools were used during drafting, language editing, code review, and computational cross-checking. The author independently checked the proofs, references, and executable artifacts and assumes full responsibility for the contents.

**Ethics approval.** Not applicable: this work includes no research involving human participants or animals.

**Data and code availability.** All data are finite synthetic objects generated by definition (1). The code and exact certificates are included in `anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/` in the arXiv source package.

## References

1. G. Brightwell, M. Łuczak. “Order-invariant measures on causal sets.” *The Annals of Applied Probability* **21**(4), 1493-1536 (2011). <https://doi.org/10.1214/10-AAP736>
2. G. Brightwell, M. Łuczak. “Order-invariant measures on fixed causal sets.” *Combinatorics, Probability and Computing* **21**(3), 330-357 (2012). <https://doi.org/10.1017/S0963548311000721>
3. A. M. Vershik. “The Problem of Describing Central Measures on the Path Spaces of Graded Graphs.” *Functional Analysis and Its Applications* **48**(4), 256-271 (2014). <https://doi.org/10.1007/s10688-014-0069-5>
4. A. M. Vershik. “Equipped Graded Graphs, Projective Limits of Simplices, and Their Boundaries.” *Journal of Mathematical Sciences* **209**(6), 860-873 (2015). <https://doi.org/10.1007/s10958-015-2533-z>
5. G. Brightwell, P. Winkler. “Counting linear extensions.” *Order* **8**(3), 225-242 (1991). <https://doi.org/10.1007/BF00383444>
6. R. Bubley, M. Dyer. “Faster Random Generation of Linear Extensions.” *Discrete Mathematics* **201**(1-3), 81-88 (1999). <https://doi.org/10.1016/S0012-365X(98)00333-1>
7. O. Angel, A. S. Kechris, R. Lyons. “Random Orderings and Unique Ergodicity of Automorphism Groups.” *Journal of the European Mathematical Society* **16**(10), 2059-2095 (2014). <https://doi.org/10.4171/JEMS/483>
8. P. N. Balister, B. Bollobás, S. Janson. “Consistent Random Vertex-Orderings of Graphs.” *Journal of the European Mathematical Society* **27**(7), 2623-2652 (2025). <https://doi.org/10.4171/JEMS/1624>
9. A. V. Aho, N. J. A. Sloane. “Some Doubly Exponential Sequences.” *The Fibonacci Quarterly* **11**(4), 429-437 (1973). <https://doi.org/10.1080/00150517.1973.12430815>
10. P. Flajolet, A. M. Odlyzko. “Limit Distributions for Coefficients of Iterates of Polynomials with Applications to Combinatorial Enumerations.” *Mathematical Proceedings of the Cambridge Philosophical Society* **96**(2), 237-253 (1984). <https://doi.org/10.1017/S0305004100062149>
11. A. M. Vershik. “One-dimensional central measures on numberings of ordered sets.” *Functional Analysis and Its Applications* **56**(4), 251-256 (2022). <https://doi.org/10.1134/S0016266322040025>
12. D. P. Rideout, R. D. Sorkin. “Classical Sequential Growth Dynamics for Causal Sets.” *Physical Review D* **61**, 024002 (2000). <https://doi.org/10.1103/PhysRevD.61.024002>
13. B. Hollering, S. Sullivant. “Exchangeable and Sampling-Consistent Distributions on Rooted Binary Trees.” *Journal of Applied Probability* **59**(1), 60-80 (2022). <https://doi.org/10.1017/jpr.2021.28>
14. S. H. Chan, I. Pak. “Linear Extensions of Finite Posets.” *EMS Surveys in Mathematical Sciences* (2025), published online first. <https://doi.org/10.4171/EMSS/97>


==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/CITATION.txt <==
Suggested citation:

Ivan Khalamendyk, "Uniformity without Projective Consistency: An Exact Counterexample for a Nested Binary Term Grammar," preprint, 2026.

When citing a repository version, add its persistent identifier and the version consulted.


==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/README_EN.md <==
# Reproducing the exact witness

This package reproduces the finite counterexample to projective consistency of uniform measures on linear extensions for the grammar defined in the article.

## Running the verifiers

Python 3.10 or newer is required. No third-party libraries are used.

```powershell
python verify_linear_extension_nonprojectivity.py
python verify_independent_projective_witness.py
```

The first script generates the terms and partial orders, reconstructs the two witnesses, verifies the analytical release profiles, and counts each fiber using two different computational kernels. The second script does not import the first and repeats the count using a formula based on positions in the lower chain.

## Output files

- `RUN/LINEAR_EXTENSION_NONPROJECTIVITY_CERTIFICATE.json` contains all checks, both complete 1557-digit integers, their checksums, and the exact reduced fraction.
- `RUN/PROJECTIVE_WITNESS.json` contains the two 25-event orders, their release profiles, and the fiber cardinalities.
- `RUN/ORDER_EXTENSION_COUNTS.csv` contains the complete integers and diagnostic decimal logarithms.
- `RUN/INDEPENDENT_CERTIFICATE.json` records the independent implementation of the second algorithm.
- `SHA256SUMS.txt` records the checksums of all files in the reproducibility supplement except the checksum list itself.

Success requires `all_checks_pass` to be `true`, `pass` in the independent certificate also to be `true`, and both files to contain the fraction

```text
614690215260160000/479048686862260621
```

Decimal approximations are not used to verify the claim.


==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/README_UK.md <==
# Відтворення точного свідка

Пакет відтворює скінченний контрприклад проєктивній узгодженості рівномірних мір на лінійних розширеннях для граматики, визначеної у статті.

## Запуск

Потрібен Python 3.10 або новіший. Сторонні бібліотеки не використовуються.

```powershell
python verify_linear_extension_nonprojectivity.py
python verify_independent_projective_witness.py
```

Перший сценарій генерує терми й часткові порядки, відновлює два свідки, перевіряє аналітичні профілі вивільнення та рахує кожне волокно двома різними ядрами. Другий сценарій не імпортує перший і повторює рахування формулою за позиціями нижнього ланцюга.

## Вихідні файли

- `RUN/LINEAR_EXTENSION_NONPROJECTIVITY_CERTIFICATE.json` містить усі перевірки, обидва повні 1557-цифрові числа, контрольні суми та точний скорочений дріб.
- `RUN/PROJECTIVE_WITNESS.json` містить два 25-подієві порядки, профілі вивільнення та потужності волокон.
- `RUN/ORDER_EXTENSION_COUNTS.csv` містить повні числа й діагностичні десяткові логарифми.
- `RUN/INDEPENDENT_CERTIFICATE.json` є результатом автономного повторення другого алгоритму.
- `SHA256SUMS.txt` фіксує контрольні суми всіх файлів відтворюваного додатка, крім самого переліку сум.

Критерій успіху: `all_checks_pass` має дорівнювати `true`, `pass` у незалежному сертифікаті також має дорівнювати `true`, а обидва файли повинні містити дріб

```text
614690215260160000/479048686862260621
```

Десяткові наближення не використовуються для перевірки твердження.


==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/RUN/INDEPENDENT_CERTIFICATE.json <==
{
  "independent_verifier": "chain_position_formula",
  "level_count": "181600711109859932135595976479516609910552307478031305218261896307094561630677900409148154875999593684494071167547427270230649828629745371633614842014808469681494984173283043401681994999501085590547647660179003771706099050286738098916210958858477691663832784620002170774310078931744884715586362856049938099384361160937809604714182331873851015338165906063968276566309715880565389142246692087422229010621982841153607793310336819420896107740038245352691747970392427299582500249940683564759072691452830858682680698954826754237315542691091792446787304747266295185827611500084018591447926597221384002766703078357550198355484754137506969422877916336739088773222581574921693819020186393269065895903777691165321404753872998885830989556640228668799788031133579562721236416143496947324262733644990501403967909922671109905775967296194719699428262332177530943213769110986489047447643448574150222630751966858739471907466275621009753652556653387256279483465491970510018426123784809317519746147252282001252014889392564947427479332891468299459436292252581859489544146703530397838486484266604704571421418834348670644850491302111981452462472429430326387970114396025346012763343055101859381321942587770663674378916261751003521125477302494913916469216922769111372186924342629206400680752193060427147474551736409864064570411264326777432622384014280500815316503502622025109476259404420313344990351348646095013459777458012160000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "depth_count": "233020532703420257522748115426791809733540076943641481611362911445966918647551466477857789684798617882175981065390586170308692763242339868498230711867837453361636216558940117040115135642875923142667612327553086702433461246926353278088196334746655344232781641685274339701503752663423782442986493876327775497253177573229453547993459491730422622803453432963916297529053300739629884756726276963444243030999157611663256259804234009106389398965040948498299869581584776403067371965775431281833794506015315413572611256037945448549057367233807942507783470751092201158248330990098789587676385520621487296480860465254155799482828613919533708438425162506945402008299542851922634082320384069684284389396410076430910931027698319258018985256742813868944260632756622949429937921809313984791387947083107980933377905140633320208106355219778103096251585520620653030551384057925105333425297918344890989201403878839949619804223504950957140196685778677125602171077045083096456181199358065023973496650225853935635720295437969218922737759223582198944128209851304735187510857155259546161929918956776239736244349300173012544873967344378291857271216387348182966526070289280218309544503004307200482728302999938331715470132869217112122002269470706612499751657377064569390404738108977194567449874158611062516188056881323426843597873652736236572737765455450818687477667284040580613456253284078286969752472774974947991741897113600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "ratio": "614690215260160000/479048686862260621",
  "expected_ratio": "614690215260160000/479048686862260621",
  "pass": true
}

==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/RUN/LINEAR_EXTENSION_NONPROJECTIVITY_CERTIFICATE.json <==
{
  "all_checks_pass": true,
  "check_count": 25,
  "checks": [
    {
      "name": "term_counts",
      "pass": true
    },
    {
      "name": "nested_term_sets",
      "pass": true
    },
    {
      "name": "witness_orders_cover_E3",
      "pass": true
    },
    {
      "name": "event_counts",
      "pass": true
    },
    {
      "name": "release_sums",
      "pass": true
    },
    {
      "name": "level_profile_formula",
      "pass": true
    },
    {
      "name": "depth_profile_formula",
      "pass": true
    },
    {
      "name": "cumulative_dominance_profile",
      "pass": true
    },
    {
      "name": "two_cores_agree_level",
      "pass": true
    },
    {
      "name": "two_cores_agree_depth",
      "pass": true
    },
    {
      "name": "strict_fiber_inequality",
      "pass": true
    },
    {
      "name": "reduced_ratio",
      "pass": true
    },
    {
      "name": "digit_counts",
      "pass": true
    },
    {
      "name": "decimal_hash_level",
      "pass": true
    },
    {
      "name": "decimal_hash_depth",
      "pass": true
    },
    {
      "name": "linear_extensions_P1",
      "pass": true
    },
    {
      "name": "linear_extensions_P2",
      "pass": true
    },
    {
      "name": "R3_fiber_core_agreement_0",
      "pass": true
    },
    {
      "name": "R3_fiber_core_agreement_1",
      "pass": true
    },
    {
      "name": "R3_fiber_core_agreement_2",
      "pass": true
    },
    {
      "name": "R3_fiber_core_agreement_3",
      "pass": true
    },
    {
      "name": "R3_fiber_core_agreement_4",
      "pass": true
    },
    {
      "name": "R3_fiber_core_agreement_5",
      "pass": true
    },
    {
      "name": "R3_to_R2_uniform_fibers",
      "pass": true
    },
    {
      "name": "linear_extensions_P3",
      "pass": true
    }
  ],
  "term_counts_R0_to_R4": [
    1,
    2,
    5,
    26,
    677
  ],
  "T3_event_count": 25,
  "T4_new_event_count": 651,
  "release_exact_level_first": [
    0,
    0,
    0,
    0,
    0,
    11,
    13,
    15,
    17,
    19,
    21,
    23,
    25,
    27,
    29,
    31,
    33,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    49,
    51
  ],
  "release_exact_depth_first": [
    0,
    0,
    0,
    7,
    9,
    11,
    13,
    15,
    10,
    19,
    21,
    23,
    25,
    27,
    29,
    31,
    24,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    49,
    51
  ],
  "cumulative_difference_depth_minus_level": [
    0,
    0,
    0,
    7,
    16,
    16,
    16,
    16,
    9,
    9,
    9,
    9,
    9,
    9,
    9,
    9,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0
  ],
  "extension_count_level_first": "181600711109859932135595976479516609910552307478031305218261896307094561630677900409148154875999593684494071167547427270230649828629745371633614842014808469681494984173283043401681994999501085590547647660179003771706099050286738098916210958858477691663832784620002170774310078931744884715586362856049938099384361160937809604714182331873851015338165906063968276566309715880565389142246692087422229010621982841153607793310336819420896107740038245352691747970392427299582500249940683564759072691452830858682680698954826754237315542691091792446787304747266295185827611500084018591447926597221384002766703078357550198355484754137506969422877916336739088773222581574921693819020186393269065895903777691165321404753872998885830989556640228668799788031133579562721236416143496947324262733644990501403967909922671109905775967296194719699428262332177530943213769110986489047447643448574150222630751966858739471907466275621009753652556653387256279483465491970510018426123784809317519746147252282001252014889392564947427479332891468299459436292252581859489544146703530397838486484266604704571421418834348670644850491302111981452462472429430326387970114396025346012763343055101859381321942587770663674378916261751003521125477302494913916469216922769111372186924342629206400680752193060427147474551736409864064570411264326777432622384014280500815316503502622025109476259404420313344990351348646095013459777458012160000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "extension_count_depth_first": "233020532703420257522748115426791809733540076943641481611362911445966918647551466477857789684798617882175981065390586170308692763242339868498230711867837453361636216558940117040115135642875923142667612327553086702433461246926353278088196334746655344232781641685274339701503752663423782442986493876327775497253177573229453547993459491730422622803453432963916297529053300739629884756726276963444243030999157611663256259804234009106389398965040948498299869581584776403067371965775431281833794506015315413572611256037945448549057367233807942507783470751092201158248330990098789587676385520621487296480860465254155799482828613919533708438425162506945402008299542851922634082320384069684284389396410076430910931027698319258018985256742813868944260632756622949429937921809313984791387947083107980933377905140633320208106355219778103096251585520620653030551384057925105333425297918344890989201403878839949619804223504950957140196685778677125602171077045083096456181199358065023973496650225853935635720295437969218922737759223582198944128209851304735187510857155259546161929918956776239736244349300173012544873967344378291857271216387348182966526070289280218309544503004307200482728302999938331715470132869217112122002269470706612499751657377064569390404738108977194567449874158611062516188056881323426843597873652736236572737765455450818687477667284040580613456253284078286969752472774974947991741897113600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "digit_count_level_first": 1557,
  "digit_count_depth_first": 1557,
  "sha256_level_decimal": "73ABE79102FDD5EF7CE42998B2A6FD4031A89F3FE8F99E6F79B2FDCEE94CA04E",
  "sha256_depth_decimal": "56D0E8096F38DA9BF7B0990B59371819FE2C3FD4742E35F58CC45A7A86BB88E8",
  "reduced_ratio_depth_over_level": "614690215260160000/479048686862260621",
  "ratio_decimal_diagnostic": "1.2831476885707443",
  "linear_extensions_P3": "861733891296165888000",
  "projective_consistency_uniform_R4_to_R3": false
}

==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/RUN/ORDER_EXTENSION_COUNTS.csv <==
order,T3_events,T4_new_events,extension_count,digits,log10_diagnostic
level_first,25,651,181600711109859932135595976479516609910552307478031305218261896307094561630677900409148154875999593684494071167547427270230649828629745371633614842014808469681494984173283043401681994999501085590547647660179003771706099050286738098916210958858477691663832784620002170774310078931744884715586362856049938099384361160937809604714182331873851015338165906063968276566309715880565389142246692087422229010621982841153607793310336819420896107740038245352691747970392427299582500249940683564759072691452830858682680698954826754237315542691091792446787304747266295185827611500084018591447926597221384002766703078357550198355484754137506969422877916336739088773222581574921693819020186393269065895903777691165321404753872998885830989556640228668799788031133579562721236416143496947324262733644990501403967909922671109905775967296194719699428262332177530943213769110986489047447643448574150222630751966858739471907466275621009753652556653387256279483465491970510018426123784809317519746147252282001252014889392564947427479332891468299459436292252581859489544146703530397838486484266604704571421418834348670644850491302111981452462472429430326387970114396025346012763343055101859381321942587770663674378916261751003521125477302494913916469216922769111372186924342629206400680752193060427147474551736409864064570411264326777432622384014280500815316503502622025109476259404420313344990351348646095013459777458012160000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,1557,1556.259117544793456
depth_first,25,651,233020532703420257522748115426791809733540076943641481611362911445966918647551466477857789684798617882175981065390586170308692763242339868498230711867837453361636216558940117040115135642875923142667612327553086702433461246926353278088196334746655344232781641685274339701503752663423782442986493876327775497253177573229453547993459491730422622803453432963916297529053300739629884756726276963444243030999157611663256259804234009106389398965040948498299869581584776403067371965775431281833794506015315413572611256037945448549057367233807942507783470751092201158248330990098789587676385520621487296480860465254155799482828613919533708438425162506945402008299542851922634082320384069684284389396410076430910931027698319258018985256742813868944260632756622949429937921809313984791387947083107980933377905140633320208106355219778103096251585520620653030551384057925105333425297918344890989201403878839949619804223504950957140196685778677125602171077045083096456181199358065023973496650225853935635720295437969218922737759223582198944128209851304735187510857155259546161929918956776239736244349300173012544873967344378291857271216387348182966526070289280218309544503004307200482728302999938331715470132869217112122002269470706612499751657377064569390404738108977194567449874158611062516188056881323426843597873652736236572737765455450818687477667284040580613456253284078286969752472774974947991741897113600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000,1557,1556.367394190755243


==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/RUN/PROJECTIVE_WITNESS.json <==
{
  "restriction": "delete E4\\E3 from a linear extension of P4",
  "level_first_order": [
    "N(L,L)",
    "N(L,N(L,L))",
    "N(N(L,L),L)",
    "N(N(L,L),N(L,L))",
    "N(L,N(L,N(L,L)))",
    "N(L,N(N(L,L),L))",
    "N(L,N(N(L,L),N(L,L)))",
    "N(N(L,L),N(L,N(L,L)))",
    "N(N(L,L),N(N(L,L),L))",
    "N(N(L,L),N(N(L,L),N(L,L)))",
    "N(N(L,N(L,L)),L)",
    "N(N(L,N(L,L)),N(L,L))",
    "N(N(L,N(L,L)),N(L,N(L,L)))",
    "N(N(L,N(L,L)),N(N(L,L),L))",
    "N(N(L,N(L,L)),N(N(L,L),N(L,L)))",
    "N(N(N(L,L),L),L)",
    "N(N(N(L,L),L),N(L,L))",
    "N(N(N(L,L),L),N(L,N(L,L)))",
    "N(N(N(L,L),L),N(N(L,L),L))",
    "N(N(N(L,L),L),N(N(L,L),N(L,L)))",
    "N(N(N(L,L),N(L,L)),L)",
    "N(N(N(L,L),N(L,L)),N(L,L))",
    "N(N(N(L,L),N(L,L)),N(L,N(L,L)))",
    "N(N(N(L,L),N(L,L)),N(N(L,L),L))",
    "N(N(N(L,L),N(L,L)),N(N(L,L),N(L,L)))"
  ],
  "depth_first_order": [
    "N(L,L)",
    "N(L,N(L,L))",
    "N(L,N(L,N(L,L)))",
    "N(N(L,L),N(L,N(L,L)))",
    "N(N(L,N(L,L)),L)",
    "N(N(L,N(L,L)),N(L,L))",
    "N(N(L,N(L,L)),N(L,N(L,L)))",
    "N(N(L,L),L)",
    "N(L,N(N(L,L),L))",
    "N(N(L,L),N(N(L,L),L))",
    "N(N(L,N(L,L)),N(N(L,L),L))",
    "N(N(N(L,L),L),L)",
    "N(N(N(L,L),L),N(L,L))",
    "N(N(N(L,L),L),N(L,N(L,L)))",
    "N(N(N(L,L),L),N(N(L,L),L))",
    "N(N(L,L),N(L,L))",
    "N(L,N(N(L,L),N(L,L)))",
    "N(N(L,L),N(N(L,L),N(L,L)))",
    "N(N(L,N(L,L)),N(N(L,L),N(L,L)))",
    "N(N(N(L,L),L),N(N(L,L),N(L,L)))",
    "N(N(N(L,L),N(L,L)),L)",
    "N(N(N(L,L),N(L,L)),N(L,L))",
    "N(N(N(L,L),N(L,L)),N(L,N(L,L)))",
    "N(N(N(L,L),N(L,L)),N(N(L,L),L))",
    "N(N(N(L,L),N(L,L)),N(N(L,L),N(L,L)))"
  ],
  "release_exact_level_first": [
    0,
    0,
    0,
    0,
    0,
    11,
    13,
    15,
    17,
    19,
    21,
    23,
    25,
    27,
    29,
    31,
    33,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    49,
    51
  ],
  "release_exact_depth_first": [
    0,
    0,
    0,
    7,
    9,
    11,
    13,
    15,
    10,
    19,
    21,
    23,
    25,
    27,
    29,
    31,
    24,
    35,
    37,
    39,
    41,
    43,
    45,
    47,
    49,
    51
  ],
  "extension_count_level_first": "181600711109859932135595976479516609910552307478031305218261896307094561630677900409148154875999593684494071167547427270230649828629745371633614842014808469681494984173283043401681994999501085590547647660179003771706099050286738098916210958858477691663832784620002170774310078931744884715586362856049938099384361160937809604714182331873851015338165906063968276566309715880565389142246692087422229010621982841153607793310336819420896107740038245352691747970392427299582500249940683564759072691452830858682680698954826754237315542691091792446787304747266295185827611500084018591447926597221384002766703078357550198355484754137506969422877916336739088773222581574921693819020186393269065895903777691165321404753872998885830989556640228668799788031133579562721236416143496947324262733644990501403967909922671109905775967296194719699428262332177530943213769110986489047447643448574150222630751966858739471907466275621009753652556653387256279483465491970510018426123784809317519746147252282001252014889392564947427479332891468299459436292252581859489544146703530397838486484266604704571421418834348670644850491302111981452462472429430326387970114396025346012763343055101859381321942587770663674378916261751003521125477302494913916469216922769111372186924342629206400680752193060427147474551736409864064570411264326777432622384014280500815316503502622025109476259404420313344990351348646095013459777458012160000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "extension_count_depth_first": "233020532703420257522748115426791809733540076943641481611362911445966918647551466477857789684798617882175981065390586170308692763242339868498230711867837453361636216558940117040115135642875923142667612327553086702433461246926353278088196334746655344232781641685274339701503752663423782442986493876327775497253177573229453547993459491730422622803453432963916297529053300739629884756726276963444243030999157611663256259804234009106389398965040948498299869581584776403067371965775431281833794506015315413572611256037945448549057367233807942507783470751092201158248330990098789587676385520621487296480860465254155799482828613919533708438425162506945402008299542851922634082320384069684284389396410076430910931027698319258018985256742813868944260632756622949429937921809313984791387947083107980933377905140633320208106355219778103096251585520620653030551384057925105333425297918344890989201403878839949619804223504950957140196685778677125602171077045083096456181199358065023973496650225853935635720295437969218922737759223582198944128209851304735187510857155259546161929918956776239736244349300173012544873967344378291857271216387348182966526070289280218309544503004307200482728302999938331715470132869217112122002269470706612499751657377064569390404738108977194567449874158611062516188056881323426843597873652736236572737765455450818687477667284040580613456253284078286969752472774974947991741897113600000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "reduced_ratio_depth_over_level": "614690215260160000/479048686862260621",
  "projective_consistency": false
}

==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/SHA256SUMS.txt <==
d070258f11803d674542496bdeec0b16e35c431329303f0ea3ef10c66ef10ecb  ../../main.tex
5d52ab2eeb43552f8efc4807846fa0e9adbb29a213fa928a3e190a70f034458e  ARTICLE_SOURCE_EN.md
d69228d44a53e7f0ba26d7ce17ddc456dc490e4fcece26be96c501801c62d306  CITATION.txt
505790d69f61743164f006d69ef62212e8ebeec44d26200502333891069b5d6b  README_EN.md
f9cfe0efb181b70c362a32da5eaaddf46f33ae0ffd4ed21c1efad1904f3be47e  README_UK.md
9c106f16bca9dc54cdd3be84b2d0366848ef1cdafd3946622718b02e863f7619  requirements.txt
78e86b82de07766755f046af43edd06ad8000f2da798faadb8f65e311013343c  RUN/INDEPENDENT_CERTIFICATE.json
bf19f08ce59152e3afe90466d62e2c66ee20e2ed405ae6b5117f4ac992f8ed5a  RUN/LINEAR_EXTENSION_NONPROJECTIVITY_CERTIFICATE.json
2b82fdea9416103feea1561110fab19cd3de868324af3a3d71bcfc301a507765  RUN/ORDER_EXTENSION_COUNTS.csv
7710b23ca481d41101f2f19b2d1ad414ca15c628d6b447912a3cb71914507133  RUN/PROJECTIVE_WITNESS.json
6f215bd6a3f577a646d726ecf5003bfc7adb8968981a04e60fc810a841acefa1  verify_independent_projective_witness.py
25845da90a59293ac7a395ea707eeb94fc77775140e368682a7dbb4af18f1c58  verify_linear_extension_nonprojectivity.py


==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/requirements.txt <==
# No third-party packages are required. Use Python 3.10 or newer.


==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/verify_independent_projective_witness.py <==
#!/usr/bin/env python3
"""Independent reconstruction of the R=3 -> R=4 projective witness.

This file intentionally does not import the main verifier. It uses only the
chain-position formula, not the available-event recurrence.
"""
from functools import lru_cache
from fractions import Fraction
from pathlib import Path
import json

L = "L"

def node(a,b): return (a,b)
def h(t): return 0 if t == L else 1 + max(h(t[0]), h(t[1]))
def s(t): return "L" if t == L else f"N({s(t[0])},{s(t[1])})"
def key(t): return (h(t),s(t))

def terms(r):
    T={L}
    for _ in range(r):
        O=set(T)
        T={L}|{node(a,b) for a in O for b in O}
    return T

def poset(r):
    T=terms(r)
    E=tuple(sorted((x for x in T if x!=L),key=key))
    D={x:frozenset(y for y in x if y!=L) for x in E}
    return E,D

def topo(E,D,deep):
    rem=set(E); done=set(); out=[]
    while rem:
        en=[x for x in rem if D[x] <= done]
        x=min(en,key=(lambda t:(-h(t),s(t))) if deep else (lambda t:(h(t),s(t))))
        out.append(x); done.add(x); rem.remove(x)
    return tuple(out)

def release_exact(order,new):
    p={x:i+1 for i,x in enumerate(order)}
    a=[0]*(len(order)+1)
    for x in new:
        r=max(p[y] for y in x if y!=L)
        a[r]+=1
    return a

def fall(n,k):
    if n<k or k<0: return 0
    z=1
    for j in range(k): z*=n-j
    return z

def count(order,new):
    n=len(order); m=len(new); a=release_exact(order,new)
    higher=[0]*(n+1); z=0
    for r in range(n,0,-1):
        higher[r]=z; z+=a[r]
    N=n+m
    prev=[0]*(N+1)
    for p in range(1,N+1):
        prev[p]=fall(m+1-p-higher[1],a[1])
    for r in range(2,n+1):
        cur=[0]*(N+1); pref=0
        for p in range(1,N+1):
            pref += prev[p-1]
            cur[p]=pref*fall(m+r-p-higher[r],a[r])
        prev=cur
    return sum(prev)

def main():
    E3,D3=poset(3)
    T3=terms(3); T4=terms(4)
    new=tuple(sorted(T4-T3,key=key))
    level=topo(E3,D3,False)
    deep=topo(E3,D3,True)
    a=count(level,new); b=count(deep,new)
    ratio=Fraction(b,a)
    expected=Fraction(614690215260160000,479048686862260621)
    cert={
        "independent_verifier":"chain_position_formula",
        "level_count":str(a),
        "depth_count":str(b),
        "ratio":f"{ratio.numerator}/{ratio.denominator}",
        "expected_ratio":f"{expected.numerator}/{expected.denominator}",
        "pass":ratio==expected and a!=b,
    }
    run=Path(__file__).resolve().parent/"RUN"
    run.mkdir(exist_ok=True)
    out=run/"INDEPENDENT_CERTIFICATE.json"
    out.write_text(json.dumps(cert,indent=2),encoding="utf-8")
    print(json.dumps(cert,indent=2))
    if not cert["pass"]: raise SystemExit(1)
if __name__=="__main__": main()


==> anc/04_LINEAR_EXTENSION_NONPROJECTIVITY/verify_linear_extension_nonprojectivity.py <==
#!/usr/bin/env python3
"""Exact verification of the R4 -> R3 nonprojectivity witness.

Only Python's standard library is used.  Equality tests use integers and
fractions; decimal approximations are emitted for diagnostics only.
"""
from __future__ import annotations

from decimal import Decimal, localcontext
from fractions import Fraction
from functools import lru_cache
from hashlib import sha256
from itertools import permutations
from pathlib import Path
import csv
import json


ROOT = Path(__file__).resolve().parent
RUN = ROOT / "RUN"
RUN.mkdir(exist_ok=True)
L = "L"


def ratio_diagnostic(value):
    with localcontext() as ctx:
        ctx.prec = 80
        return format(Decimal(value.numerator) / Decimal(value.denominator), ".16f")


def log10_diagnostic(value):
    with localcontext() as ctx:
        ctx.prec = 80
        return format(Decimal(value).log10(), ".15f")


def node(a, b):
    return (a, b)


def height(t):
    return 0 if t == L else 1 + max(height(t[0]), height(t[1]))


def term_string(t):
    return "L" if t == L else f"N({term_string(t[0])},{term_string(t[1])})"


def term_key(t):
    return (height(t), term_string(t))


def terms(level):
    current = {L}
    for _ in range(level):
        old = set(current)
        current = {L} | {node(a, b) for a in old for b in old}
    return current


def occurrence_poset(level):
    universe = terms(level)
    events = tuple(sorted((t for t in universe if t != L), key=term_key))
    prerequisites = {t: frozenset(x for x in t if x != L) for t in events}
    return events, prerequisites


def topological_order(events, prerequisites, depth_first):
    remaining = set(events)
    done = set()
    order = []
    while remaining:
        enabled = [e for e in remaining if prerequisites[e] <= done]
        if not enabled:
            raise RuntimeError("cyclic prerequisite relation")
        key = (lambda t: (-height(t), term_string(t))) if depth_first else term_key
        event = min(enabled, key=key)
        order.append(event)
        done.add(event)
        remaining.remove(event)
    return tuple(order)


def release_profile(lower_order, upper_events):
    positions = {event: index + 1 for index, event in enumerate(lower_order)}
    exact = [0] * (len(lower_order) + 1)
    for event in upper_events:
        threshold = max(positions[x] for x in event if x != L)
        exact[threshold] += 1
    cumulative = []
    total = 0
    for value in exact:
        total += value
        cumulative.append(total)
    return exact, cumulative


def count_by_available_events(lower_order, upper_events):
    """Core A: dynamic program over placed lower and upper events."""
    _, available = release_profile(lower_order, upper_events)
    n, m = len(lower_order), len(upper_events)
    counts = [[0] * (m + 1) for _ in range(n + 1)]
    counts[0][0] = 1
    for i in range(n + 1):
        for j in range(m + 1):
            value = counts[i][j]
            if not value:
                continue
            if i < n:
                counts[i + 1][j] += value
            if j < available[i]:
                counts[i][j + 1] += (available[i] - j) * value
    return counts[n][m]


def falling(value, length):
    if value < length or length < 0:
        return 0
    result = 1
    for offset in range(length):
        result *= value - offset
    return result


def count_by_chain_positions(lower_order, upper_events):
    """Core B: sum over lower-chain positions with falling factorials."""
    released, _ = release_profile(lower_order, upper_events)
    n, m = len(lower_order), len(upper_events)
    higher = [0] * (n + 1)
    total = 0
    for threshold in range(n, 0, -1):
        higher[threshold] = total
        total += released[threshold]

    max_position = n + m
    previous = [0] * (max_position + 1)
    for position in range(1, max_position + 1):
        previous[position] = falling(
            m + 1 - position - higher[1], released[1]
        )

    for threshold in range(2, n + 1):
        current = [0] * (max_position + 1)
        prefix_sum = 0
        for position in range(1, max_position + 1):
            prefix_sum += previous[position - 1]
            current[position] = prefix_sum * falling(
                m + threshold - position - higher[threshold],
                released[threshold],
            )
        previous = current
    return sum(previous)


def count_small_poset(events, prerequisites):
    index = {event: i for i, event in enumerate(events)}
    dependency_masks = []
    for event in events:
        mask = 0
        for predecessor in prerequisites[event]:
            mask |= 1 << index[predecessor]
        dependency_masks.append(mask)
    full = (1 << len(events)) - 1

    @lru_cache(None)
    def count(mask):
        if mask == full:
            return 1
        total = 0
        for i in range(len(events)):
            if mask & (1 << i) == 0 and dependency_masks[i] & ~mask == 0:
                total += count(mask | (1 << i))
        return total

    return count(0)


def digest_decimal(value):
    return sha256(str(value).encode("utf-8")).hexdigest().upper()


def main():
    checks = []

    term_sets = [terms(level) for level in range(5)]
    sizes = [len(item) for item in term_sets]
    checks.append(("term_counts", sizes == [1, 2, 5, 26, 677]))
    checks.append(("nested_term_sets", all(term_sets[i] <= term_sets[i + 1] for i in range(4))))

    events3, prerequisites3 = occurrence_poset(3)
    upper4 = tuple(sorted(term_sets[4] - term_sets[3], key=term_key))
    level = topological_order(events3, prerequisites3, False)
    depth = topological_order(events3, prerequisites3, True)
    checks.append(("witness_orders_cover_E3", set(level) == set(depth) == set(events3)))
    checks.append(("event_counts", len(events3) == 25 and len(upper4) == 651))

    level_release, level_cumulative = release_profile(level, upper4)
    depth_release, depth_cumulative = release_profile(depth, upper4)
    checks.append(("release_sums", sum(level_release) == sum(depth_release) == 651))

    def analytic_cumulative(order):
        out = []
        prefix = {L}
        t2 = term_sets[2]
        for i in range(len(order) + 1):
            if i:
                prefix.add(order[i - 1])
            b_i = len(prefix & t2)
            out.append((i + 1) ** 2 - b_i**2)
        return out

    checks.append(("level_profile_formula", level_cumulative == analytic_cumulative(level)))
    checks.append(("depth_profile_formula", depth_cumulative == analytic_cumulative(depth)))
    differences = [b - a for a, b in zip(level_cumulative, depth_cumulative)]
    expected_differences = [0] * 26
    expected_differences[3] = 7
    for i in range(4, 8):
        expected_differences[i] = 16
    for i in range(8, 16):
        expected_differences[i] = 9
    checks.append(("cumulative_dominance_profile", differences == expected_differences))

    level_a = count_by_available_events(level, upper4)
    depth_a = count_by_available_events(depth, upper4)
    level_b = count_by_chain_positions(level, upper4)
    depth_b = count_by_chain_positions(depth, upper4)
    checks.append(("two_cores_agree_level", level_a == level_b))
    checks.append(("two_cores_agree_depth", depth_a == depth_b))
    checks.append(("strict_fiber_inequality", depth_a > level_a))

    ratio = Fraction(depth_a, level_a)
    expected_ratio = Fraction(614690215260160000, 479048686862260621)
    checks.append(("reduced_ratio", ratio == expected_ratio))
    checks.append(("digit_counts", len(str(level_a)) == len(str(depth_a)) == 1557))
    checks.append(("decimal_hash_level", digest_decimal(level_a) == "73ABE79102FDD5EF7CE42998B2A6FD4031A89F3FE8F99E6F79B2FDCEE94CA04E"))
    checks.append(("decimal_hash_depth", digest_decimal(depth_a) == "56D0E8096F38DA9BF7B0990B59371819FE2C3FD4742E35F58CC45A7A86BB88E8"))

    events1, prerequisites1 = occurrence_poset(1)
    events2, prerequisites2 = occurrence_poset(2)
    checks.append(("linear_extensions_P1", count_small_poset(events1, prerequisites1) == 1))
    checks.append(("linear_extensions_P2", count_small_poset(events2, prerequisites2) == 6))

    upper3 = tuple(sorted(term_sets[3] - term_sets[2], key=term_key))
    first = min(events2, key=height)
    fixed_counts = []
    for tail in permutations(tuple(event for event in events2 if event != first)):
        order = (first,) + tail
        a = count_by_available_events(order, upper3)
        b = count_by_chain_positions(order, upper3)
        checks.append((f"R3_fiber_core_agreement_{len(fixed_counts)}", a == b))
        fixed_counts.append(a)
    checks.append(("R3_to_R2_uniform_fibers", len(set(fixed_counts)) == 1))
    checks.append(("linear_extensions_P3", sum(fixed_counts) == 861733891296165888000))

    all_pass = all(value for _, value in checks)
    certificate = {
        "all_checks_pass": all_pass,
        "check_count": len(checks),
        "checks": [{"name": name, "pass": value} for name, value in checks],
        "term_counts_R0_to_R4": sizes,
        "T3_event_count": len(events3),
        "T4_new_event_count": len(upper4),
        "release_exact_level_first": level_release,
        "release_exact_depth_first": depth_release,
        "cumulative_difference_depth_minus_level": differences,
        "extension_count_level_first": str(level_a),
        "extension_count_depth_first": str(depth_a),
        "digit_count_level_first": len(str(level_a)),
        "digit_count_depth_first": len(str(depth_a)),
        "sha256_level_decimal": digest_decimal(level_a),
        "sha256_depth_decimal": digest_decimal(depth_a),
        "reduced_ratio_depth_over_level": f"{ratio.numerator}/{ratio.denominator}",
        "ratio_decimal_diagnostic": ratio_diagnostic(ratio),
        "linear_extensions_P3": str(sum(fixed_counts)),
        "projective_consistency_uniform_R4_to_R3": False,
    }
    (RUN / "LINEAR_EXTENSION_NONPROJECTIVITY_CERTIFICATE.json").write_text(
        json.dumps(certificate, ensure_ascii=False, indent=2), encoding="utf-8"
    )

    witness = {
        "restriction": "delete E4\\E3 from a linear extension of P4",
        "level_first_order": [term_string(t) for t in level],
        "depth_first_order": [term_string(t) for t in depth],
        "release_exact_level_first": level_release,
        "release_exact_depth_first": depth_release,
        "extension_count_level_first": str(level_a),
        "extension_count_depth_first": str(depth_a),
        "reduced_ratio_depth_over_level": f"{ratio.numerator}/{ratio.denominator}",
        "projective_consistency": False,
    }
    (RUN / "PROJECTIVE_WITNESS.json").write_text(
        json.dumps(witness, ensure_ascii=False, indent=2), encoding="utf-8"
    )

    with (RUN / "ORDER_EXTENSION_COUNTS.csv").open("w", encoding="utf-8", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["order", "T3_events", "T4_new_events", "extension_count", "digits", "log10_diagnostic"])
        for name, value in (("level_first", level_a), ("depth_first", depth_a)):
            decimal = str(value)
            writer.writerow([name, 25, 651, decimal, len(decimal), log10_diagnostic(value)])

    print(json.dumps(certificate, ensure_ascii=False, indent=2))
    if not all_pass:
        raise SystemExit(1)


if __name__ == "__main__":
    main()

